Stockade: Hardware Hardening for Distributed Trusted Sandboxes

The widening availability of hardware-based trusted execution environments (TEEs) has been accelerating the adaptation of new applications using TEEs. Recent studies showed that a cloud application consists of multiple distributed software modules provided by mutually distrustful parties. The applications use multiple TEEs (enclaves) communicating through software-encrypted memory channels. Such execution model requires bi-directional protection: protecting the rest of the system from the enclave module with sandboxing and protecting the enclave module from a third-part module and operating systems. However, the current TEE model, such as Intel SGX, cannot efficiently represent such distributed sandbox applications. To overcome the lack of hardware supports for sandboxed TEEs, this paper proposes an extended enclave model called Stockade, which supports distributed sandboxes hardened by hardware. Stockade proposes new three key techniques. First, it extends the hardware-based memory isolation in SGX to confine a user software module only within its enclave. Second, it proposes a trusted monitor enclave that filters and validates systems calls from enclaves. Finally, it allows hardware-protected memory sharing between a pair of enclaves for efficient protected communication without software-based encryption. Using an emulated SGX platform with the proposed extensions, this paper shows that distributed sandbox applications can be effectively supported with small changes of SGX hardware.

==> graphs/breakdown.py <==
import matplotlib
import numpy as np
import pandas as pd
import copy

matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

import theme as tm

df = pd.read_csv('breakdown.csv')

#df['cycle'] /= df['cycle'].min()

# 각 row를 돌면서 해당 part의 net cycle을 구한다.
for i, row in df.iterrows():
    cmd = row["cmd"]
    chunk_size = row["chunk_size"]

    if row["exp_name"] in ["hw_comm", 'sw_comm']:
        single_cycle = df[(df.exp_name == 'single') & (df.cmd == cmd) & (df.chunk_size == chunk_size)]['cycle'].item()
        
        df.at[i, 'norm'] = row['cycle'] - single_cycle

    elif row['exp_name'] == 'stockade':
        hw_cycle = df[(df.exp_name == 'hw_comm') & (df.cmd == cmd) & (df.chunk_size == chunk_size)]['cycle'].item()

        print(hw_cycle)
        df.at[i, 'norm'] = row['cycle'] - hw_cycle
    
    else:
        single_cycle = df[(df.exp_name == 'single') & (df.cmd == cmd) & (df.chunk_size == chunk_size)]['cycle'].item()
        df.at[i, 'norm'] = single_cycle

#print(df[df.cmd=='write'])

df_read = df[df.cmd == 'read']
df_write = df[df.cmd == 'write']

df_read['norm'] /= df_read['cycle'].max()
df_write['norm'] /= df_write['cycle'].max()

print(df_read)
print(df_write)

# TODO auto gen
N_BENCH = 1
N_CTRL = np.array([12])
N_SPLIT = 5

SIZE = (10, 3)
chunk_size = ['64B', '128B', '256B', '512B', '1KB']

fig = plt.figure(figsize=SIZE)

scale = 1.5
x = np.arange(np.sum(N_CTRL) + 1) * scale
bar_width = 0.4
margin = 0.05

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Times New Roman'
# Graph Start
ax = plt.subplot()

# Vertical line
ax.axvline(x=x[int(len(x) / 2)], ls='-', color='gray')

ax.set_xticks(x)
ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0, 1.2])
ax.tick_params(axis='y', labelsize=16)
ax.set_xticklabels([''] + chunk_size + [''] + chunk_size + [''], rotation=0, fontsize=18)
ax.set_yticklabels(['0', '0.2', '0.4', '0.6', '0.8', '1.0', ''])

ax.set_ylabel('Normalized Exec. Time', fontsize=18)
plt.ylim(0, 1.2)

bar_read_x_pos = x[1:6]
bar_write_x_pos = x[7:12]

single_norm_read = df_read[df_read.exp_name == 'single']['norm']
single_norm_write = df_write[df_write.exp_name == 'single']['norm']

sw_enc_read = df_read[df_read.exp_name == 'sw_comm']['norm']
hw_enc_read = df_read[df_read.exp_name == 'hw_comm']['norm']

sw_enc_write = df_write[df_write.exp_name == 'sw_comm']['norm']
hw_enc_write = df_write[df_write.exp_name == 'hw_comm']['norm']

# read bars
e_read_1 = ax.bar(bar_read_x_pos-(bar_width/2), sw_enc_read, color=tm.color_lv6, label='SW Encryption', width=bar_width, edgecolor='black')
e_read_2 = ax.bar(bar_read_x_pos+(bar_width/2), hw_enc_read, color=tm.color_lv6, label='SW Encryption', width=bar_width, edgecolor='black', hatch='///')

s_read_1 = ax.bar(bar_read_x_pos-(bar_width/2), single_norm_read,  color = tm.color_lv5, label='Single Enclave', width=bar_width, edgecolor='black', bottom=sw_enc_read)
s_read_2 = ax.bar(bar_read_x_pos+(bar_width/2), single_norm_read,  color = tm.color_lv5, label='Single Enclave', width=bar_width, edgecolor='black', bottom=hw_enc_read, hatch='///')

m_read = ax.bar(bar_read_x_pos+(bar_width/2), df_read[df_read.exp_name == 'stockade']['norm'], color=tm.color_lv1, label='Monitor', width=bar_width, edgecolor='black', bottom=single_norm_read.to_numpy() + hw_enc_read.to_numpy(), hatch='///')

# write bars
e_write_1 = ax.bar(bar_write_x_pos-(bar_width/2), sw_enc_write, color=tm.color_lv6, label='SW Encryption', width=bar_width, edgecolor='black')
e_write_2 = ax.bar(bar_write_x_pos+(bar_width/2), hw_enc_write, color=tm.color_lv6, label='SW Encryption', width=bar_width, edgecolor='black', hatch='///')

s_write_1 = ax.bar(bar_write_x_pos-(bar_width/2), single_norm_write,  color = tm.color_lv5, label='Single Enclave', width=bar_width, edgecolor='black', bottom=sw_enc_write)
s_write_2 = ax.bar(bar_write_x_pos+(bar_width/2), single_norm_write,  color = tm.color_lv5, label='Single Enclave', width=bar_width, edgecolor='black', bottom=hw_enc_write, hatch='///')

m_write = ax.bar(bar_write_x_pos+(bar_width/2), df_write[df_write.exp_name == 'stockade']['norm'], color=tm.color_lv1, label='Monitor', width=bar_width, edgecolor='black', bottom=single_norm_write.to_numpy() + hw_enc_write.to_numpy(), hatch='///')

plt.text(x[3], -.3, 'Read', fontsize=19, ha='center')
plt.text(x[9], -.3, 'Write', fontsize=19, ha='center')
plt.text((x[5] + x[7]) / 2, -0.45,'I/O Chunk Size', fontsize=18, ha='center')

# norm line
ax.axhline(y=1, ls=':', color='grey', linewidth=1)

leg1 = ax.legend(
        handles=[e_write_1, s_write_1, Patch(facecolor=tm.color_lv1, edgecolor="black")],
        labels=['Communication', 'File IO', 'Monitor'],
        ncol=3,
        bbox_to_anchor=(-0.09, 1.346),
        loc='upper left',
        fontsize=18,
        #frameon=False,
        handlelength=0.8,
        columnspacing=1.0,
        edgecolor='black')

leg2 = ax.legend(
        handles=[Patch(facecolor=tm.color_lv1, edgecolor="black"), Patch(facecolor=tm.color_lv1, hatch='///', edgecolor="black")],
        labels=['Baseline', 'Stockade'],
        ncol=2,
        bbox_to_anchor=(1.01, 1.346),
        loc='upper right',
        fontsize=18,
        #frameon=False,
        handlelength=0.8,
        columnspacing=1.0,
        edgecolor='black')

ax.add_artist(leg1)

fig.savefig("breakdown.pdf", bbox_inches = 'tight')


==> graphs/chancel.py <==
import pandas as pd
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import theme as tm

data = pd.read_csv('chancel.csv')

# TODO auto gen
N_BENCH = 1
N_CTRL = np.array([11])
N_NAME = ['NBench']
Y = ['Normalized Score']
Y_LIM = [1.45]
N_TICKS = [np.arange(0, 2, .5)]
N_SPLIT = 5

SIZE = (12, 3)

fig = plt.figure(figsize=SIZE)

scale = 1.5

acc = np.insert(np.cumsum(N_CTRL), 0, 0)

spec = matplotlib.gridspec.GridSpec(ncols=N_BENCH, nrows=1, width_ratios=N_CTRL)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Times New Roman'

# Graph Start
for i in range(N_BENCH):
    ax = plt.subplot(spec[i])
    ax.set_yticks(N_TICKS[i])
    ax.tick_params(axis='y', labelsize=20)

    # norm line
    ax.axhline(y=1, ls=':', color='grey', linewidth=1)

    #title
    ax.text((N_CTRL[i]) * scale / 2, 7.1 / 8 * Y_LIM[i], N_NAME[i], fontsize=20, ha='center')

    x = np.arange(N_CTRL[i] + 1) * scale
    print(x)
    x = np.concatenate((x[:len(x) - 2], x[len(x) - 1:]))
    print(x)

    da = data[:][acc[i]:acc[i + 1]]
    ax.set_xticks(x)
    rot = 0
    
    l = []
    for index, value in da['data'].items():
        l.append('\n' * (1 - index % 2) + da['data'][index])
    l[-1] = 'Geomean'
    ax.set_xticklabels(l, rotation=rot, fontsize=16)

    # Vertical line
    ax.axvline(x=x[1] * (len(x) - 1), ls='-', color='gray')

    w = 0.40
    ax.bar(x-w/2, da['Chancel'], color=tm.color_lv1, label='Chancel', width=w,edgecolor='black')
    ax.bar(x+w/2, da['Stockade'], color=tm.color_sys, label='Stockade', width=w,edgecolor='black')

    ax.set_ylabel(Y[i], fontsize=22)
    ax.set_ylim(0, Y_LIM[i])


plt.subplots_adjust(wspace=.24)

#plt.text(6.4, -.5, 'NBench Test', fontsize=19, ha='center')

plt.legend(fontsize=20, ncol=5, bbox_to_anchor=(.70, 1.38), frameon=False, handlelength=0.8, columnspacing=1.5)
plt.subplots_adjust(top=.85)


fig.savefig("chancel.pdf", bbox_inches = 'tight')


==> graphs/motiv.py <==
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import pandas as pd
import csv
import numpy as np
import math
import theme as tm
from pprint import *


# 사용할 변수들 정리
#pltStyle = "fast"

#mode = ['Bi-enclave', 'Original SGX']
mode = ['SGX', 'Stockade']
chunkSize = ['64B', '4KB', '16KB', '64KB', '256KB']

numBar = 5
clockRate = 3600 * 1000 * 1000

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Times New Roman'

size = (9, 4.4)
bar_width = 0.1
axis_line_width = 0.7
#colors = ['#57D370', '#86B0F8', '#D5E34F']
colors = [tm.color_lv2, tm.color_sys]
edgecolor = 'black'

posList = np.arange(len(chunkSize))

x_ticks = posList
x_ticks_label = [chunkSize, chunkSize]

y_ticks = [[0,50,100,150,200], [0, 10, 20, 30, 40, 50]]
y_limits = [[-10, 210], [-5, 50]]
y_label = ['Latency (us)', 'Throughput (GB/s)']

label_font_size = 21
tick_font_size = 18

# 1. bar plot으로 나타낼 데이터를 txt에서 파싱
# Load latency
df = pd.read_csv("motiv-latency.txt")

chunkSizeRaw = df['chunkSize'].unique()
typeRaw = df['type'].unique()

latencies = [
            [] for x in range(len(typeRaw))
         ] # y values

for cs in chunkSizeRaw:
    for i, t in enumerate(typeRaw):
        row = df[(df.chunkSize == cs) & (df.type == t)]
        if len(row['cycles'].values) > 0:
            val = row['cycles'].values[0] / clockRate * 1000 * 1000 # sec -> us
            latencies[i].append(val)


# Load throughput
df = pd.read_csv("motiv-throughput.txt")

throughputs = [[] for x in range(len(typeRaw))]

for cs in chunkSizeRaw:
    for i, t in enumerate(typeRaw):
        row = df[(df.chunkSize == cs) & (df.type == t)]
        if len(row['cycles'].values) > 0:
            val = row['cycles'].values[0]
            throughputs[i].append(val)

data = [latencies, throughputs]

# SGX, Bi-enclave row swap (파일에는 HW, SW 순서로 들어가 있는데, SW, HW 순서로 legend를 그려야 하기 때문에 swap 필요)
latencies[0], latencies[1] = latencies[1], latencies[0]
throughputs[0], throughputs[1] = throughputs[1], throughputs[0]

#plt.style.use([pltStyle])
fig, axList = plt.subplots(1, 2, figsize=size) # 1x1 figure matrix 생성, 가로(7인치)x세로(5인치) 크기지정
plt.subplots_adjust(top=0.9, hspace=0.9)
legend = []

# 첫 번째 차원은 왼쪽, 오른쪽 figure (latency, throughput)
# 두 번째 차원은 SGX, Bi-enclave
# 세 번째 차원이 64B, 4K, ...
label_pos_adjustment = [
    # Latency
    [
        # sgx
        [
            [0,20],[0,20],[0,20],[-18,20],[-2,16]
        ],
        # bi-enclave
        [
            [0,-22],[0,-22],[0,-22],[0,-23],[0,-25]
        ]
    ],
    # Throughput
    [
        # sgx
        [
            [0,-22],[0,-25],[0,-25],[0,-25],[0,-25]
        ],
        # bi-enclave
        [
            [0,25],[-12,15],[0,15],[0,20],[0,15]
        ]
    ]
]

for i, ax in enumerate(axList):
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(axis_line_width)

    p1, = ax.plot(posList, data[i][0], marker='o', color=colors[0], linewidth=3, zorder=2, linestyle="-")
    p2, = ax.plot(posList, data[i][1], marker='o', color=colors[1], linewidth=3, zorder=2, linestyle="-")
    if i == 0:
        legend = [p1, p2]
        #fig.legend(legend, mode, loc='upper center', bbox_to_anchor=(0.5, 1.03), fontsize=label_font_size, ncol=2)
        fig.legend(legend, mode, loc='upper center', frameon=False, bbox_to_anchor=(0.52, 1.12), fontsize=label_font_size, ncol=2)

    # data label
    for j in range(2):
        for k, (x, y) in enumerate(zip(posList, data[i][j])):
            label = "{:.2f}".format(y)

            xytext = [0,0]

            if (j == 0 and i == 1) or (j == 1 and i == 0):
                xytext = [0, 10]
            else:
                xytext = [0, -10]

            if k == 0:
                xytext[0] += 2

            elif k == 4:
                xytext[0] -= 10

            ad = label_pos_adjustment[i][j][k]
            xytext[0] += ad[0]
            xytext[1] += ad[1]

            ax.annotate(label, (x, y), textcoords="offset points", xytext=xytext, ha='center', size=12, fontsize=16.5)


    ax.set_ylim(y_limits[i])
    ax.set_yticks(y_ticks[i])
    ax.yaxis.set_tick_params(labelsize=tick_font_size, width=axis_line_width)
    ax.set_ylabel(y_label[i], fontsize=label_font_size)
    
    
    # 7. x축 세부설정
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(chunkSize, fontsize=18)
    ax.set_xlabel('Chunk Size', fontsize=label_font_size)
    ax.xaxis.set_tick_params(width=0.5)

fig.tight_layout()
    # 8. legend
    #box = ax.get_position() # 범례를 그래프상자 밖에 그리기위해 상자크기를 조절
    #ax.set_position([box.x0- box.width * 0.05, box.y0 + box.height * 0.05, box.width * 1.15, box.height * 1.05])
    #ax.set_position([box.x0, box.y0 + box.height*0.05, box.width, box.height])
    #leg1 = ax.legend(bars, ['MEE', 'GCM'], loc='upper right', bbox_to_anchor=(1, 1), ncol=2, fontsize=14)




#leg2 = ax.legend(loc='upper left', bbox_to_anchor=(0, 1), ncol=3, fontsize=14)

#plt.legend(handles=legend, labels=mode, loc='upper left', shadow=False, bbox_to_anchor=(-1.3, 1.15), ncol=2, fontsize=14)
#leg2 = plt.legend(handles=bufSizeLegend, labels=bufSize, loc='upper right', shadow=False, bbox_to_anchor=(1, 1), ncol=3, fontsize=14)
#leg3 = plt.legend(handles=noEncLegend, labels="Without Encryption", loc='upper center', shadow=False)

#ax.add_artist(leg1)
#ax.add_artist(leg2)
#ax.add_artist(leg3)
#ax.add_artist(leg1)

#plt.show()

# 9. 보조선(눈금선) 나타내기
#ax.set_axisbelow(True)
#ax.yaxis.grid(True, color='black', linestyle='dashed', linewidth=0.5)

# 10. 그래프 저장하고 출력하기
plt.savefig('motiv.pdf', format='pdf', dpi=900, bbox_inches='tight')


==> graphs/multi.py <==
import pandas as pd
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import theme as tm

data = pd.read_csv('multi.csv')

# TODO auto gen
N_BENCH = 2
N_CTRL = np.array([4, 7])
N_NAME = ['SQLite', 'ML Service']
Y = ['Normalized Exec. Time', 'Normalized Exec. Time']
Y_LIM = [2.4, 1.9]
N_TICKS = [np.arange(0, 2.9, .5), np.arange(0, 2, .5)]

SIZE = (12, 3)

fig = plt.figure(figsize=SIZE)

scale = 1.5

acc = np.insert(np.cumsum(N_CTRL), 0, 0)

spec = matplotlib.gridspec.GridSpec(ncols=N_BENCH, nrows=1, width_ratios=N_CTRL)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Times New Roman'

#new_label = ['INSERT\nOnly', 'SELECT 95\nUPDATE 5', 'SELECT 50\nUPDATE 50', 'SELECT\nOnly']
#new_label = ['\nINSERT\n100%', 'SELECT 95%\nUPDATE 5%', 'SELECT 50%\nUPDATE 50%', 'SELECT\n100%']
new_label = ['INSERT 100\n\n', 'SELECT 50\nUPDATE 50\n', 'SELECT 95\nUPDATE 5', 'SELECT 100']
# Graph Start
for i in range(N_BENCH):
    ax = plt.subplot(spec[i])
    ax.set_yticks(N_TICKS[i])
    ax.tick_params(axis='y', labelsize=20)

    # norm line
    ax.axhline(y=1, ls=':', color='grey', linewidth=1)

    #title
    ax.text((N_CTRL[i] - 1) * scale / 2, 7.1 / 8 * Y_LIM[i], N_NAME[i], fontsize=22, ha='center')

    x = np.arange(N_CTRL[i]) * scale

    da = data[:][acc[i]:acc[i + 1]]
    print(da['sgxjail'])
    ax.set_xticks(x)
    rot = 45 if i != 9 else 0
    if i == 0:
        ax.set_xticklabels(new_label, rotation=rot, fontsize=18)
    else:
        ax.set_xticklabels(da['data'], rotation=rot, fontsize=22)

    width = .33
    ax.bar(x-width, da['sgx'], color=tm.color_lv1, label='SGX (No Sandbox / No Encryption)', width=width, edgecolor='black')
    ax.bar(x, da['sgxjail'], color=tm.color_lv2, label='SGXJail (SGX + Firejail)', width=width, edgecolor='black')
    ax.bar(x+width, da['bi-enclave'], color=tm.color_sys, label='Stockade', width=width,edgecolor='black')

    if i == 0:
        ax.set_ylabel(Y[i], fontsize=20)
    ax.set_ylim(0, Y_LIM[i])



plt.subplots_adjust(wspace=.16)

#plt.text(x[4] - 0.4, + 2.0, r'$^†$No Sandbox / SW Encryption', fontsize=18, ha='center')

plt.legend(fontsize=19, ncol=5, bbox_to_anchor=(1.03, 1.38), frameon=False, handlelength=0.8, columnspacing=1.5)
plt.subplots_adjust(top=.85)



fig.savefig("multi.pdf", bbox_inches = 'tight')


==> graphs/sgxjail.py <==
import pandas as pd
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import theme as tm

data = pd.read_csv('sgxjail.csv')

# TODO auto gen
N_BENCH = 2
N_CTRL = np.array([4, 6])
N_NAME = ['SQLite', 'ML Service']
Y = ['Normalized Exec. Time', 'Normalized Exec. Time']
Y_LIM = [5.1, 2.8]
N_TICKS = [range(0, 10, 1), range(0, 10, 1)]
N_SPLIT = 5

SIZE = (20, 2.5)

fig = plt.figure(figsize=SIZE)

scale = 1.5

acc = np.insert(np.cumsum(N_CTRL), 0, 0)

spec = matplotlib.gridspec.GridSpec(ncols=N_BENCH, nrows=1, width_ratios=N_CTRL)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Times New Roman'

# Graph Start
for i in range(N_BENCH):
    ax = plt.subplot(spec[i])
    ax.set_yticks(N_TICKS[i])
    ax.tick_params(axis = 'y', labelsize=15)

    # norm line
    ax.axhline(y=1, ls=':', color='grey', linewidth=1)

    #title
    ax.text((N_CTRL[i] - 1) * scale / 2, 7.0 / 8 * Y_LIM[i], N_NAME[i], fontsize=20, ha='center')

    x = np.arange(N_CTRL[i]) * scale

    da = data[:][acc[i]:acc[i + 1]]

    ax.set_xticks(x)
    rot = 0 if i != 1 else 0
    if i == 0:
        #ddd = ['INSERT\nOnly', 'SELECT 95\nUPDATE 5', 'SELECT50\nUPDATE50', 'SELECT\nOnly']
        ddd = ['INSERT\n100', 'SELECT 50\nUPDATE 50', 'SELECT 95\nUPDATE 5', 'SELECT\n100']
        ax.set_xticklabels(ddd, rotation=rot, fontsize=16)
    else:
        ax.set_xticklabels(da['ctrl_grp'], rotation=rot, fontsize=18)
    ax.bar(x-.4, da['native'],       color=tm.color_lv1,    label='No Protection',       width=0.2,edgecolor='black')
    ax.bar(x-.2, da['firejail'],     color=tm.color_lv4,          label='Firejail',     width=0.2,edgecolor='black')
    ax.bar(x-.0, da['sgx'],          color=tm.color_lv3,     label='SGX',          width=0.2,edgecolor='black')
    ax.bar(x+.2, da['sgx+firejail'], color=tm.color_lv2, label='SGXJail (SGX + Firejail)', width=0.2,edgecolor='black')
    ax.bar(x+.4, da['bi-enclave'], color=tm.color_sys, label='Stockade',   width=0.2,edgecolor='black')

    ax.set_ylabel(Y[i], fontsize=17)
    ax.set_ylim(0, Y_LIM[i])


# Vertical line
#line_pos = np.cumsum(N_CTRL + 1)[:-1] - 1
#for l in line_pos:
    #ax.axvline(x=x[l], ls='-', color='black')

#for margin
#for i, l in enumerate(line_pos):
    #x = np.delete(x, l - i)

#ax.set_xticks(x+(num_bars-1)/2*(w+margin))
#ax.bar(x+.6, 1/ data['mpt'],  color = 'black', label='test', width=0.2)
#ax.bar(x+3*(w+margin), data['LOG+SECURITY+LOG_SECURITY'], width = w, color = (0, 0.43, 0.17), align='center', label='+log_security')

#ax.set_xlabel("Workloads", fontsize=16)
#ax.xaxis.set_label_coords(x[12], -3)
#plt.text(x[10]-4/2,-0.5,'Workloads', fontsize=16, ha='center')

plt.subplots_adjust(wspace=.13)
#ax.set_xticks(x)
#ax2.bar(x-.4, data['native'],  color = 'turquoise', label='native', width=0.2)

plt.legend(
        fontsize=18,
        ncol=5,
        bbox_to_anchor=(.70, 1.45),
        frameon=False,
        handlelength=0.8,
        columnspacing=1.8)

plt.subplots_adjust(top=.85)

fig.savefig("sgxjail.pdf", bbox_inches = 'tight')


==> graphs/tail_lat.py <==
import pandas as pd
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
import theme as tm

data = pd.read_csv('exclave_latency.txt')
data2 = pd.read_csv('latency.txt')
data3 = pd.read_csv('exclave_latency_accounting.txt')

sorte = sorted(list(data['data']))
sorte2 = sorted(list(data2['data']))
sorte3 = sorted(list(data3['data']))

sorte = np.array(sorte) * 1000
sorte2 = np.array(sorte2) * 1000
sorte3 = np.array(sorte3) * 1000

SIZE = (13, 3)

fig = plt.figure(figsize=SIZE)
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Times New Roman'

x = np.arange(512) / 512 * 100
plt.xticks(np.arange(40, 47, 2), fontsize=20)
plt.xlim(40, 46)
plt.yticks(range(0, 102, 50), fontsize=20)

# Graph Start
lw = 3
#lt.scatter(sorte2[:512], x, label='Original SGX', marker='o', s=lw, facecolors='steelblue')
#lt.scatter(sorte[:512], x, label='Bi-enclave', marker='X', s=lw, facecolors='darkgoldenrod')
#lt.scatter(sorte3[:512], x, label='Bi-enclave + accounting', marker='>', s=lw, facecolors='darkslategrey')
plt.plot(sorte2[:512], x, label='SGX', color=tm.color_lv3, linewidth=lw, solid_capstyle='round')
plt.plot(sorte[:512], x, label='Stockade',color=tm.color_lv2,lw=lw, solid_capstyle='round')
plt.plot(sorte3[:512], x, label='Stockade + Accounting',color=tm.color_sys,lw=lw, solid_capstyle='round')
plt.xlabel("Latency (ms)", fontsize=24)
plt.ylabel("Percentile (%)", fontsize=24)

plt.annotate('99% Percentile', (40.1, 88), fontsize=20)
plt.axhline(y=99, linestyle=':', color='black')
more_damage = (np.median(sorte) / np.median(sorte2)) * 100 - 100
plt.annotate(s='', xy=(np.median(sorte2),50), xytext=( np.median(sorte),50), arrowprops=dict(linewidth=2,arrowstyle='<->',color='red'))
plt.annotate('%.2f%%' % more_damage, ((np.median(sorte) + np.median(sorte2)) / 2 - .26, 38), fontsize=20)
plt.annotate('Median', (40.1, 38), fontsize=20)
plt.axhline(y=50, linestyle=':', color='black')
#plt.annotate(s='', xy=(sorte[5*99],99), xytext=( sorte3[5*99],99), arrowprops=dict(linewidth=3,arrowstyle='<->'))
#plt.axhline(y=99, linestyle='--')

#plt.legend(ncol=3, fontsize=20, columnspacing=1.8, frameon=False, bbox_to_anchor=(0.98, 1.206), handlelength=1.4)
plt.legend(ncol=3, fontsize=20, columnspacing=1.8, frameon=False, loc="center left", bbox_to_anchor=(0.15, 1.1), handlelength=1.4)
        
fig.savefig("tail_lat.pdf", bbox_inches = 'tight')


==> graphs/theme.py <==
color_lv1 = 'whitesmoke'
color_lv2 = '#9395b8'
color_lv3 = 'teal'
color_lv4 = '#bed0e2'
color_lv5 = '#D9DBFF'
color_lv6 = '#8688B3'
color_sys = '#313e70'
